Quantum-Optimal Frequency Estimation of Stochastic AC Fields

Resolving frequencies in a time-dependent field is classically limited by the measurement bandwidth. Using tools from quantum metrology and quantum control may overcome this limit, yet the full advantage afforded by entanglement so far remains elusive. Here we map the problem of frequency measurement to that of estimating a global dephasing quantum channel. In this way, we determine the ultimate quantum limits of {frequency estimation in stochastic AC} sensing. We find exact {quantum Fisher information bounds} for estimating frequency and frequency differences of stochastic fields. In particular, given two close signals with frequency separation $\omega_r$, we find that the quantum Fisher information (QFI) for the separation estimation is approximately $2/\omega_r^2$, {i.e.}~\emph{inversely} proportional to the separation parameter. The bounds are achievable in certain regimes by superpositions of Dicke states. GHZ states are suboptimal but improve precision over unentangled states, achieving Heisenberg scaling in the low-bandwidth limit. This work establishes a robust framework for stochastic AC signal sensing that can be extended to arbitrary time-dependent and stochastic fields.

==> anc/matlab_number_suup/QFI.m <==
function QFI_value = QFI(rho1, rho2, dt)


    % Compute square root of rho1
    sqrt1 = sqrtm(rho1);

    fid = real(trace(sqrtm(sqrt1 * rho2 * sqrt1)));
    
    QFI_value = 8 * (1 - fid) / dt^2;
end

==> anc/matlab_number_suup/QFI_state.m <==
function solution = QFI_state(alpha,omega,sigma,t)

    cutoff = round(alpha^2 + 3*alpha +15)

    
    domega = 0.01
    rho1 = coherent_spin(alpha, cutoff, t, omega, sigma)
    rho2 = coherent_spin(alpha, cutoff, t, omega, sigma)

    QFI(rho1, rho2, dt)

end

==> anc/matlab_number_suup/_Content_Types_.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<Types xmlns="http://schemas.openxmlformats.org/package/2006/content-types">
  <Default ContentType="application/vnd.openxmlformats-package.relationships+xml" Extension="rels"/>
  <Default ContentType="application/vnd.mathworks.matlab.code.document+xml" Extension="xml"/>
  <Override ContentType="text/xml" PartName="/matlab/output.xml"/>
  <Override ContentType="application/vnd.openxmlformats-package.core-properties+xml" PartName="/metadata/coreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.coreProperties+xml" PartName="/metadata/mwcoreProperties.xml"/>
  <Override ContentType="application/vnd.mathworks.package.corePropertiesExtension+xml" PartName="/metadata/mwcorePropertiesExtension.xml"/>
  <Override ContentType="application/vnd.mathworks.package.corePropertiesReleaseInfo+xml" PartName="/metadata/mwcorePropertiesReleaseInfo.xml"/>
</Types>


==> anc/matlab_number_suup/coherent_qfi_number_centroid.m <==
function qfis = coherent_qfi_number_centroid(NN,t,omega,sigma)

    NN
    digitsOld = digits(64);

    domega = vpa(0.001);


    qfis = [];
    for i = 1:NN
        % alpha = ALPHA(i);
        % % i
        
        % cutoff = round(alpha^2 + 3*alpha +15);
    
        rho_1 = number_centroid(i, t, omega-domega/2, sigma);
        rho_2 = number_centroid(i, t, omega+domega/2, sigma);
        

        qfis(end+1) = QFI(rho_1, rho_2, domega);

    end



end

==> anc/matlab_number_suup/coherent_qfi_number_sep.m <==
function qfis = coherent_qfi_number_sep(NN,t,omega_r,sigma)


    digitsOld = digits(32);

    domega = vpa(0.001);


    qfis = [];
    for i = 1:NN
        % alpha = ALPHA(i);
        % % i
        
        % cutoff = round(alpha^2 + 3*alpha +15);
    
        rho_1 = number_sep(i, t, omega_r-domega/2, sigma);
        rho_2 = number_sep(i, t, omega_r+domega/2, sigma);
        

        qfis(end+1) = QFI(rho_1, rho_2, domega);

    end



end

==> anc/matlab_number_suup/environmental_state_centroid.m <==
function result = environmental_state_centroid(t, omega)
    top = 2 * sqrt(2) * (t * omega * sin(t * omega) + 2 * cos(t * omega) - 2)^2;
    % Display bottom
    bottom = omega^2 * (1 - cos(t * omega))^(9.0 / 2) * abs(csc(t * omega / 2))^5;
    % disp(bottom);
    result = top / bottom;
end

==> anc/matlab_number_suup/environmental_state_sep.m <==
function result = environmental_state_sep(t, omega_r)

    result = t^2/ (2* tan(omega_r*t/2)^2);
    
end

==> anc/matlab_number_suup/matlab/document.xml <==
<?xml version="1.0" encoding="UTF-8"?><w:document xmlns:w="http://schemas.openxmlformats.org/wordprocessingml/2006/main"><w:body><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[

]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[t = 0.7
omega_r = 0.7
% sigma = 1
environmental_state_sep(t, omega_r)]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[D = 60

sigma_1 = coherent_qfi_number_sep(D,t,omega_r,1)]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[
% sigma = 0.5
sigma_05 = coherent_qfi_number_sep(D,t,omega_r,0.5)]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[
sigma_1_5 = coherent_qfi_number_sep(D,t,omega_r,1.5)

% sigma_4 = coherent_qfi_alpha(BETA,t,omega,2)]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[]]></w:t></w:r></w:p><w:p><w:pPr><w:sectPr/></w:pPr></w:p><w:p><w:pPr><w:pStyle w:val="code"/></w:pPr><w:r><w:t><![CDATA[plot(2:D+1,linspace(environmental_state_sep(t, omega_r),environmental_state_sep(t, omega_r),D),'LineWidth',2)
% title('Combine Plots')

hold on
% plot(BETA.^2,sigma_4,'-.','LineWidth',2)
plot(2:D+1,sigma_05,':','LineWidth',2)
plot(2:D+1,sigma_1,'-','LineWidth',2)
plot(2:D+1,sigma_1_5,'-','LineWidth',2)
% plot(1:30,ghz)
legend({'\sigma_\omega','\sigma = 0.5','\sigma = 1','\sigma = 1.5'},'Location','southeast','FontSize',16)
hold off



ax.FontSize = 20; 
]]></w:t></w:r></w:p></w:body></w:document>

==> anc/matlab_number_suup/matlab/output.xml <==
<?xml version="1.0" encoding="UTF-8"?><embeddedOutputs><metaData><evaluationState>manual</evaluationState><layoutState>code</layoutState><outputStatus>ready</outputStatus><splitterState><proportion>0.3294890603496149</proportion></splitterState></metaData><outputArray type="array"><element><type>variableString</type><outputData><name>t</name><value>0.7000</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>4</element></lineNumbers></element><element><type>variableString</type><outputData><name>omega_r</name><value>0.7000</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>5</element></lineNumbers></element><element><type>variableString</type><outputData><name>ans</name><value>3.9193</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>7</element></lineNumbers></element><element><type>variableString</type><outputData><name>D</name><value>60</value><rows>1</rows><columns>1</columns></outputData><lineNumbers type="array"><element>8</element></lineNumbers></element><element><type>matrix</type><outputData><header></header><name>sigma_1</name><varSize>1×60</varSize><rows>1</rows><columns>60</columns><varType>double</varType><value>    0.0196    0.0519    0.0963    0.1518    0.2176    0.2925    0.3751    0.4642    0.5585    0.6565    0.7570    0.8588    0.9608    1.0621    1.1619    1.2595    1.3544    1.4461    1.5345    1.6194    1.7006    1.7782    1.8522    1.9227    1.9899    2.0538    2.1146    2.1724    2.2275    2.2799    2.3298    2.3774    2.4227    2.4660    2.5072    2.5467    2.5843    2.6203    2.6548    2.6878    2.7194    2.7496    2.7787    2.8066    2.8333    2.8591    2.8838    2.9076    2.9305    2.9526
</value><type>double</type><subtype>double</subtype><prepopulatedData type="array"><element>{"value":"0.0196"}</element><element>{"value":"0.0519"}</element><element>{"value":"0.0963"}</element><element>{"value":"0.1518"}</element><element>{"value":"0.2176"}</element><element>{"value":"0.2925"}</element><element>{"value":"0.3751"}</element><element>{"value":"0.4642"}</element><element>{"value":"0.5585"}</element><element>{"value":"0.6565"}</element><element>{"value":"0.7570"}</element><element>{"value":"0.8588"}</element><element>{"value":"0.9608"}</element><element>{"value":"1.0621"}</element><element>{"value":"1.1619"}</element><element>{"value":"1.2595"}</element><element>{"value":"1.3544"}</element><element>{"value":"1.4461"}</element><element>{"value":"1.5345"}</element><element>{"value":"1.6194"}</element><element>{"value":"1.7006"}</element><element>{"value":"1.7782"}</element><element>{"value":"1.8522"}</element><element>{"value":"1.9227"}</element><element>{"value":"1.9899"}</element><element>{"value":"2.0538"}</element><element>{"value":"2.1146"}</element><element>{"value":"2.1724"}</element><element>{"value":"2.2275"}</element><element>{"value":"2.2799"}</element></prepopulatedData></outputData><lineNumbers type="array"><element>10</element></lineNumbers></element><element><type>matrix</type><outputData><header></header><name>sigma_05</name><varSize>1×60</varSize><rows>1</rows><columns>60</columns><varType>double</varType><value>    0.0049    0.0131    0.0245    0.0391    0.0567    0.0774    0.1009    0.1273    0.1564    0.1880    0.2220    0.2583    0.2967    0.3371    0.3792    0.4229    0.4681    0.5146    0.5622    0.6107    0.6600    0.7099    0.7603    0.8110    0.8619    0.9129    0.9638    1.0145    1.0650    1.1150    1.1646    1.2136    1.2621    1.3098    1.3568    1.4030    1.4485    1.4930    1.5367    1.5796    1.6215    1.6625    1.7027    1.7419    1.7802    1.8176    1.8541    1.8898    1.9246    1.9585
</value><type>double</type><subtype>double</subtype><prepopulatedData type="array"><element>{"value":"0.0049"}</element><element>{"value":"0.0131"}</element><element>{"value":"0.0245"}</element><element>{"value":"0.0391"}</element><element>{"value":"0.0567"}</element><element>{"value":"0.0774"}</element><element>{"value":"0.1009"}</element><element>{"value":"0.1273"}</element><element>{"value":"0.1564"}</element><element>{"value":"0.1880"}</element><element>{"value":"0.2220"}</element><element>{"value":"0.2583"}</element><element>{"value":"0.2967"}</element><element>{"value":"0.3371"}</element><element>{"value":"0.3792"}</element><element>{"value":"0.4229"}</element><element>{"value":"0.4681"}</element><element>{"value":"0.5146"}</element><element>{"value":"0.5622"}</element><element>{"value":"0.6107"}</element><element>{"value":"0.6600"}</element><element>{"value":"0.7099"}</element><element>{"value":"0.7603"}</element><element>{"value":"0.8110"}</element><element>{"value":"0.8619"}</element><element>{"value":"0.9129"}</element><element>{"value":"0.9638"}</element><element>{"value":"1.0145"}</element><element>{"value":"1.0650"}</element><element>{"value":"1.1150"}</element></prepopulatedData></outputData><lineNumbers type="array"><element>13</element></lineNumbers></element><element><type>matrix</type><outputData><header></header><name>sigma_1_5</name><varSize>1×60</varSize><rows>1</rows><columns>60</columns><varType>double</varType><value>    0.0439    0.1149    0.2102    0.3259    0.4577    0.6010    0.7514    0.9047    1.0574    1.2066    1.3503    1.4869    1.6158    1.7364    1.8490    1.9536    2.0508    2.1410    2.2248    2.3026    2.3749    2.4422    2.5049    2.5635    2.6182    2.6693    2.7173    2.7623    2.8047    2.8445    2.8820    2.9174    2.9509    2.9825    3.0125    3.0410    3.0680    3.0936    3.1181    3.1414    3.1636    3.1848    3.2050    3.2244    3.2429    3.2607    3.2777    3.2941    3.3098    3.3249
</value><type>double</type><subtype>double</subtype><prepopulatedData type="array"><element>{"value":"0.0439"}</element><element>{"value":"0.1149"}</element><element>{"value":"0.2102"}</element><element>{"value":"0.3259"}</element><element>{"value":"0.4577"}</element><element>{"value":"0.6010"}</element><element>{"value":"0.7514"}</element><element>{"value":"0.9047"}</element><element>{"value":"1.0574"}</element><element>{"value":"1.2066"}</element><element>{"value":"1.3503"}</element><element>{"value":"1.4869"}</element><element>{"value":"1.6158"}</element><element>{"value":"1.7364"}</element><element>{"value":"1.8490"}</element><element>{"value":"1.9536"}</element><element>{"value":"2.0508"}</element><element>{"value":"2.1410"}</element><element>{"value":"2.2248"}</element><element>{"value":"2.3026"}</element><element>{"value":"2.3749"}</element><element>{"value":"2.4422"}</element><element>{"value":"2.5049"}</element><element>{"value":"2.5635"}</element><element>{"value":"2.6182"}</element><element>{"value":"2.6693"}</element><element>{"value":"2.7173"}</element><element>{"value":"2.7623"}</element><element>{"value":"2.8047"}</element><element>{"value":"2.8445"}</element></prepopulatedData></outputData><lineNumbers type="array"><element>15</element></lineNumbers></element><element><type>figure</type><outputData><figureId>c1cb00e3-0034-40f7-acfa-c206ce04e564</figureId><figureUri>data:image/png;base64,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</figureUri><figureSize type="array"><element>323</element><element>243</element></figureSize><themeMode>auto</themeMode><regionNumbers type="array"><element>7</element><element>8</element><element>9</element><element>10</element><element>11</element><element>12</element><element>13</element></regionNumbers><originalRegionNumber>7</originalRegionNumber></outputData><lineNumbers type="array"><element>19</element><element>22</element><element>24</element><element>25</element><element>26</element><element>28</element><element>29</element></lineNumbers></element></outputArray><regionArray type="array"><element><code><sectionBreak>true</sectionBreak><endOfSection>false</endOfSection><regionNumber>0</regionNumber></code><startLine>4</startLine><endLine>4</endLine><outputIndexes type="array"><element>0</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>1</regionNumber></code><startLine>5</startLine><endLine>5</endLine><outputIndexes type="array"><element>1</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>2</regionNumber></code><startLine>7</startLine><endLine>7</endLine><outputIndexes type="array"><element>2</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>3</regionNumber></code><startLine>9</startLine><endLine>9</endLine><outputIndexes type="array"><element>3</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>4</regionNumber></code><startLine>11</startLine><endLine>11</endLine><outputIndexes type="array"><element>4</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>5</regionNumber></code><startLine>15</startLine><endLine>15</endLine><outputIndexes type="array"><element>5</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>6</regionNumber></code><startLine>18</startLine><endLine>18</endLine><outputIndexes type="array"><element>6</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>7</regionNumber></code><startLine>24</startLine><endLine>24</endLine><outputIndexes type="array"><element>7</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>8</regionNumber></code><startLine>27</startLine><endLine>27</endLine><outputIndexes type="array"><element>7</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>9</regionNumber></code><startLine>29</startLine><endLine>29</endLine><outputIndexes type="array"><element>7</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>10</regionNumber></code><startLine>30</startLine><endLine>30</endLine><outputIndexes type="array"><element>7</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>11</regionNumber></code><startLine>31</startLine><endLine>31</endLine><outputIndexes type="array"><element>7</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>12</regionNumber></code><startLine>33</startLine><endLine>33</endLine><outputIndexes type="array"><element>7</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>false</endOfSection><regionNumber>13</regionNumber></code><startLine>34</startLine><endLine>34</endLine><outputIndexes type="array"><element>7</element></outputIndexes></element><element><code><sectionBreak>false</sectionBreak><endOfSection>true</endOfSection><regionNumber>14</regionNumber></code><startLine>38</startLine><endLine>38</endLine><outputIndexes type="array"/></element></regionArray></embeddedOutputs>

==> anc/matlab_number_suup/metadata/coreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<cp:coreProperties xmlns:cp="http://schemas.openxmlformats.org/package/2006/metadata/core-properties" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:dcmitype="http://purl.org/dc/dcmitype/" xmlns:dcterms="http://purl.org/dc/terms/" xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance">
  <dcterms:created xsi:type="dcterms:W3CDTF">2024-11-28T03:00:04Z</dcterms:created>
  <dcterms:modified xsi:type="dcterms:W3CDTF">2025-05-27T13:16:36Z</dcterms:modified>
</cp:coreProperties>


==> anc/matlab_number_suup/metadata/mwcoreProperties.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2012/coreProperties">
  <contentType>application/vnd.mathworks.matlab.code</contentType>
  <contentTypeFriendlyName>MATLAB Code</contentTypeFriendlyName>
  <matlabRelease>R2024b</matlabRelease>
</mwcoreProperties>


==> anc/matlab_number_suup/metadata/mwcorePropertiesExtension.xml <==
<?xml version="1.0" encoding="UTF-8" standalone="yes" ?>
<mwcoreProperties xmlns="http://schemas.mathworks.com/package/2014/corePropertiesExtension">
  <uuid>f331b2f8-d7fb-4104-a9fd-dba50d198392</uuid>
</mwcoreProperties>


==> anc/matlab_number_suup/metadata/mwcorePropertiesReleaseInfo.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<!-- Version information for MathWorks R2024b Release -->
<MathWorks_version_info>
  <version>24.2.0.2740171</version>
  <release>R2024b</release>
  <description>Update 1</description>
  <date>Sep 20 2024</date>
  <checksum>4024810896</checksum>
</MathWorks_version_info>


==> anc/matlab_number_suup/number_centroid.m <==
function solution = number_centroid(d, t, omega, sigma)
    digitsOld = digits(64); %#ok<NASGU>
   
    den_mat = vpa(zeros(d+1, d+1));
    
    for i = 0:d
        for j = 0:d
            gamma_ij = exp(- ( (i - j)^2 * 4 * sigma^2 * (1-cos(omega*t))/omega^2 ));
            den_mat(i+1, j+1) = 1/d* gamma_ij ;
        end
    end

   
    solution = den_mat/trace(den_mat);
    
end

==> anc/matlab_number_suup/number_sep.m <==
function solution = number_sep(d, t, omega_r, sigma)
    digitsOld = digits(32); %#ok<NASGU>
   
    den_mat = vpa(zeros(d+1, d+1));
    
    for i = 0:d
        for j = 0:d
            gamma_ij = exp(- ( (i - j)^2 * 4 * sigma^2 * t^4 * omega_r^2/pi^4 ));
            den_mat(i+1, j+1) = 1/(d+1)* gamma_ij ;
        end
    end

   
    solution = den_mat/trace(den_mat);
    
end

==> anc/python_plots/QFI_Fig2_env_and_number_state.py <==
from numpy import*
import numpy as np
from scipy.special import factorial

from scipy import linalg
from scipy.linalg import sqrtm
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg
from mpmath import *
from scipy.integrate import quad
from scipy import integrate

from mpl_toolkits.mplot3d import Axes3D
from mpmath import *
from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

# from matplotlib import rc

sigma_z = matrix([[1,0],[0,-1]])

# print(sigma_z)
# quit()


def QFI_analytical(n,t,omega,sigma):
	top =16*n**4 * sigma**4 *( t*omega * sin(t*omega) +  2*cos(t *omega)-2  )**2 * exp(-8*n**2 *sigma**2 *(1-cos(t*omega))/omega**2 )

	bottom = omega**6 * (1- exp(- 4*n**2 * sigma**2*(1-cos(omega*t))/omega**2))

	return top/bottom



def environmental_state(t,omega):
	top = 2*sqrt(2) *(t*omega*sin(t*omega) + 2*cos(t*omega)-2  )**2
	# print('bottom')
	bottom = omega**2*(1-cos(t *omega))**(9.0/2)*abs(csc(t*omega/2))**5
	print(bottom)
	return top/bottom



def coherent_spin(alpha,N, t,omega,sigma):

	den_mat =np.zeros((N,N))

	# print(shape(den_mat))

	for i in range(N):
		for j in range(N):
			den_mat[i,j]= exp(-alpha**2)*alpha**i * alpha**j/sqrt(factorial(i)*factorial(j))  * exp(-(i-j)**2*4*sigma**2*(1-cos(t*omega))/omega**2)

	return np.matrix(den_mat)/trace(den_mat)



def QFI(rho1,rho2,dt):


	sqrt1 = sqrtm(rho1)
	fid =trace(sqrtm(sqrt1*rho2*sqrt1))
	
	return 8*(1-fid)/dt**2




if __name__ == '__main__':



	D= 30
	NN = arange(1,D+2)

	sigma_1 = [0,0.00107860425058081,	0.00159844663366870,	0.00188152800205627,	0.00205487149159647,	0.00217096604133979,	0.00225397197410794,	0.00231623883607998,	0.00236467051374226,	0.00240341614547590,	0.00243511716111708,	0.00246153468090281,	0.00248388796790587,	0.00250304792835148,	0.00251965322742834,	0.00253418286412426,	0.00254700313179768,	0.00255839892528525,	0.00256859516156362,	0.00257777177421415,	0.00258607442375511, 	0.00259362228697416,	0.00260051381426112,	0.00260683104760751,	0.00261264290228618,	0.00261800769122034,	0.00262297508838159,	0.00262758767145990,	0.00263188214536040,	0.00263589032100086,	0.00263963990466452]
	sigma_0_5 =[0,0.000624372499005851,	0.00121528565041900,	0.00165006009160647,	0.00195797468675372,	0.00218074616952541,	0.00234682633121280,	0.00247429390874905,	0.00257470074405914,	0.00265559638432502,	0.00272204856772493,	0.00277755177156352,	0.00282457781264339,	0.00286491672869969,	0.00289989286621024,	0.00293050516010739,	0.00295752032217676,	0.00298153611187245,	0.00300302518026276,	0.00302236603336146,	0.00303986528546598,	0.00305577391309074,	0.00307029930483847,	0.00308361431777635,	0.00309586417039335,	0.00310717175033442,	0.00311764174562163,	0.00312736389226255,	0.00313641555086078,	0.00314486376842381,	0.00315276694140695]
	t = 0.7
	omega = 1

	env_state = []
	dicke = []
	for i in range(len(NN)):
		
		# beta = BETA[i]
		env_state.append(environmental_state(t,omega))

		# rho_1 =  coherent_spin(alpha,N, t,omega-domega/2,sigma)
		# rho_2 =  coherent_spin(alpha,N, t,omega+domega/2,sigma)
		
		# dicke.append(QFI(rho_1,rho_2,domega))
	ghz_2 = [0]
	ghz_1 = [0]
	ghz_05 = [0]
	ghz_end_point = 20
	for j in range(1,ghz_end_point):
		ghz_2.append(QFI_analytical(j,t,omega,1))
		ghz_1.append(QFI_analytical(j,t,omega,1.5))
		ghz_05.append(QFI_analytical(j,t,omega,0.5))



	mpl.rc('font',family = 'Times New Roman')
	# fig,ax = plt.subplots(1,1)
	# rc('text', usetex=True)

	fig = plt.figure()
	gs = fig.add_gridspec(2, hspace=0.5)
	axs = gs.subplots(sharex=False, sharey=True)

	axs[0].plot(NN,env_state,  color = 'b', ls = '-', lw=2,label = r'$\sigma_\omega$')
	axs[0].plot(NN,sigma_1,  color = 'g', ls = '-', lw=2,label =    r'$|\tilde{+}_d\rangle, \sigma = 1$')
	axs[0].plot(NN,sigma_0_5,  color = 'r', ls = '--', lw=2,label = r'$|\tilde{+}_d\rangle, \sigma = 0.5$',alpha = 0.8)
	axs[0].set_xlabel(r'$d$',fontsize = 20)
	axs[0].legend( loc=0, fontsize = 16 ,fancybox = True, framealpha = 0.2)
	axs[0].tick_params(labelsize = 16)
	axs[0].set_ylabel(r'$J_\omega$',fontsize = 20)


	axs[1].plot(arange(0,ghz_end_point),env_state[0:ghz_end_point],  color = 'b', ls = '-', lw=2,label = r'$\sigma_\omega$')
	
	axs[1].plot(arange(0,ghz_end_point),ghz_2,  color = 'green', marker = 'o',label = r'GHZ, $ \sigma =1$',alpha = 0.8)
	
	axs[1].plot(arange(0,ghz_end_point),ghz_1,  color = 'orange', marker = '*',label = r'GHZ, $ \sigma =1.5$',alpha = 0.9)
	axs[1].plot(arange(0,ghz_end_point),ghz_05,  color = 'purple', marker = '+',  label = r'GHZ, $ \sigma =0.5$')

	axs[1].set_xlim([-0.5,15])
	axs[1].set_xlabel(r'$N$',fontsize = 20)
	axs[1].set_ylabel(r'$J_\omega$',fontsize = 20)
	axs[1].tick_params(labelsize = 16)
	axs[1].ticklabel_format(axis='y', style='sci', scilimits=(0,0))
	axs[1].legend( loc=0, fontsize = 16 ,fancybox = True, framealpha = 0.2)
	plt.show()
	# return()


==> anc/python_plots/QFI_sep_Fig3_env_and_number_state.py <==
from numpy import*
import numpy as np

from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg
from mpmath import *
from scipy.integrate import quad
from scipy import integrate

from mpl_toolkits.mplot3d import Axes3D
from mpmath import *
from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

# from matplotlib import rc

sigma_z = matrix([[1,0],[0,-1]])

# print(sigma_z)
# quit()


def QFI_GHZ(n,t,omega_r,sigma):
	top = 16*n**4 * sigma**4* t**6 *sin(2*t*omega_r)**2
	bottom = pi**8 *(exp(8*n**2 * sigma**2 * t**2 * sin(t*omega_r)**2/pi**4) -1 )
	return top/bottom

def environmental_state(t,omega_r):

	return 	1.0/2 *t**2 * (cos(t*omega_r/2)/sin(t *omega_r/2))**2


if __name__ == '__main__':
	mpl.rc('font',family = 'Times New Roman')
	fig,ax = plt.subplots(1,1)



	t = 0.7
	omega_r = 0.7


	BETA =linspace(0.1,sqrt(60),21)

	sigma_1= [0,0.0196237875354561, 0.0519117271104136, 0.0962522990619550, 0.151820699244313, 0.217608421756627, 0.292458871973186, 0.375107314625967, 0.464223232464883, 0.558453042359453, 0.656461108236695, 0.756967117758306, 0.858778154480372, 0.960814187298082, 1.06212618456647, 1.16190659955879, 1.25949251230490, 1.35436219420689, 1.44612623999741, 1.53451464769623, 1.61936131092991, 1.70058732545249, 1.77818432836811, 1.85219882803486, 1.92271818491149, 1.98985861372799, 2.05375532493265, 2.11455472934289, 2.17240849920458, 2.22746920908226, 2.27988725859284, 2.32980879348274, 2.37737437591893, 2.42271819917555, 2.46596768691711, 2.50724335692407, 2.54665886261286, 2.58432115123671, 2.62033069642616, 2.65478177612232, 2.68776277637642, 2.71935650722078, 2.74964052147185, 2.77868742996449, 2.80656520879389, 2.83333749551438, 2.85906387232745, 2.88380013511038, 2.90759854761701, 2.93050808072668, 2.95257463681552, 2.97384125966937, 2.99434833042539, 3.01413375020156, 3.03323311004843, 3.05167984898985, 3.06950540083397, 3.08673933049060, 3.10340946050705, 3.11954198847329, 3.13516159593138]

	sigma_05= [0,0.00492377303881786, 0.0131036778027793, 0.0245003927815647, 0.0390593727658928, 0.0567113468292722, 0.0773729487559295, 0.100947472640125, 0.127325744882310, 0.156387102384946, 0.188000465409204, 0.222025492424667, 0.258313802967749, 0.296710254065564, 0.337054254441709, 0.379181100813348, 0.422923319911303, 0.468111999798945, 0.514578094667540, 0.562153687260283, 0.610673194175065, 0.659974500414976, 0.709900010323762, 0.760297604313565, 0.811021491970555, 0.861932954335940, 0.912900970038409, 0.963802722293352, 1.01452398581402, 1.06495939486194, 1.11501259564754, 1.16459628842122, 1.21363216608083, 1.26205075782401, 1.30979118737659, 1.35680085656875, 1.40303506538616, 1.44845658011066, 1.49303516112705, 1.53674706172160, 1.57957450867131, 1.62150517466869, 1.66253165170465, 1.70265093366029, 1.74186391480042, 1.78017491007490, 1.81759120178599, 1.85412261597870, 1.88978113085957, 1.92458051860774, 1.95853602096035, 1.99166405823445, 2.02398197081388, 2.05550779162914, 2.08626004776166, 2.11625758901826, 2.14551944124487, 2.17406468194817, 2.20191233591659, 2.22908128854310, 2.25559021463922]
	sigma_1_5 = [0,0.0433905612784039, 0.111568675251270, 0.199038053499447, 0.299372775950972, 0.406150077246437, 0.513751672654580, 0.617877409243747, 0.715709710118713, 0.805775527822490, 0.887627883547797, 0.961483624279525, 1.02791562995443, 1.08763962419498, 1.14139011488456, 1.18985959518371, 1.23367465121700, 1.27339056903360, 1.30949414003318, 1.34240967344870, 1.37250596970108, 1.40010325612059, 1.42547964068100, 1.44887690314561, 1.47050558036492, 1.49054937136637, 1.50916892228670, 1.52650506248580, 1.54268156403046, 1.55780749198452, 1.57197920582350, 1.58528206466761, 1.59779188171782, 1.60957616664908, 1.62069518854366, 1.63120288718254, 1.64114765590104, 1.65057301558670, 1.65951819621766, 1.66801863986212, 1.67610643668796, 1.68381070379805, 1.69115791519528, 1.69817218980937, 1.70487554350693, 1.71128811009236, 1.71742833554624, 1.72331314912175, 1.72895811437954, 1.73437756279536, 1.73958471220503, 1.74459177203335, 1.74941003691852, 1.75404997023394, 1.75852127870523, 1.76283297921902, 1.76699345871092, 1.77101052798388, 1.77489147014953, 1.77864308427079, 1.78227172478605]

	env_state = []

	D = 60
	NN = arange(1,D+2)

	for i in range(len(NN)):
		env_state.append(environmental_state(t,omega_r))




	ghz_2 = [0]
	ghz_1 = [0]
	ghz_05 = [0]
	ghz_end_point = 60

	for j in range(1,ghz_end_point):
		ghz_2.append(QFI_GHZ(j,t,omega_r,1.5))
		ghz_1.append(QFI_GHZ(j,t,omega_r,1))
		ghz_05.append(QFI_GHZ(j,t,omega_r,0.5)) 		



	mpl.rc('font',family = 'Times New Roman')
	# fig,ax = plt.subplots(1,1)
	# rc('text', usetex=True)

	fig = plt.figure()
	gs = fig.add_gridspec(2, hspace=0.5)
	axs = gs.subplots(sharex=False, sharey=True)

	axs[0].plot(NN,env_state,  color = 'b', ls = '-', lw=2)

	axs[0].plot(NN,sigma_05,  color = 'r', ls = '--', lw=2,label = r'$|\tilde{+}_d\rangle, \sigma = 0.5$')
	axs[0].plot(NN,sigma_1,  color = 'orange', ls = '-', lw=2,label = r'$|\tilde{+}_d\rangle, \sigma = 1$')
	axs[0].plot(NN,sigma_1_5,  color = 'teal', ls = '-', lw=2,label = r'$|\tilde{+}_d\rangle, \sigma = 1.5$')
	
	axs[0].set_xlabel(r'$d$',fontsize = 20)
	axs[0].legend( loc=0, fontsize = 16 ,fancybox = True, framealpha = 0.2)
	axs[0].tick_params(labelsize = 16)
	axs[0].set_ylabel(r'$I_{\omega_r}$',fontsize = 20)





	# axs[1].plot(arange(0,ghz_end_point),env_state[0:ghz_end_point],  color = 'b', ls = '-', lw=2,label = r'$\sigma_\omega$')
	axs[1].plot(NN,env_state,  color = 'b', ls = '-', lw=2, label = r'$\sigma_\omega$')

	axs[1].scatter(arange(0,ghz_end_point),ghz_2,  color = 'teal', marker = 'x',label = r'GHZ, $ \sigma =1.5$')
	
	axs[1].scatter(arange(0,ghz_end_point),ghz_1,  color = 'orange', marker = '*',label = r'GHZ, $ \sigma =1$')
	axs[1].scatter(arange(0,ghz_end_point),ghz_05,  color = 'red', marker = '+',  label = r'GHZ, $ \sigma =0.5$')
	axs[1].set_xlabel(r'$N$',fontsize = 20)
	axs[1].set_ylabel(r'$I_{\omega_r}$',fontsize = 20)
	
	axs[1].tick_params(labelsize = 16)
	axs[1].legend( loc=0, fontsize = 16 ,fancybox = True, framealpha = 0.2)
	plt.show()







